Multi-Robot Relative Pose Estimation and IMU Preintegration Using Passive UWB Transceivers

Ultra-wideband (UWB) systems are becoming increasingly popular as a means of inter-robot ranging and communication. A major constraint associated with UWB is that only one pair of UWB transceivers can range at a time to avoid interference, hence hindering the scalability of UWB-based localization. In this paper, a ranging protocol is proposed that allows all robots to passively listen on neighbouring communicating robots without any hierarchical restrictions on the role of the robots. This is utilized to allow each robot to obtain more range measurements and to broadcast preintegrated inertial measurement unit (IMU) measurements for relative extended pose state estimation directly on SE2(3). Consequently, a simultaneous clock-synchronization and relative-pose estimator (CSRPE) is formulated using an on-manifold extended Kalman filter (EKF) and is evaluated in simulation using Monte-Carlo runs for up to 7 robots. The ranging protocol is implemented in C on custom-made UWB boards fitted to 3 quadcopters, and the proposed filter is evaluated over multiple experimental trials, yielding up to 48% improvement in localization accuracy.

==> figs/experiments/single_run_plots.py <==
# %%
import numpy as np
from uwb_passive.data.relative import abs_to_rel
from uwb_passive.uwb import get_ranging_pairs
from pyuwbcalib.utils import set_plotting_env, load
from uwb_passive.utils import plot_error
import matplotlib.pyplot as plt
from pylie import SO3

set_plotting_env()
np.set_printoptions(precision=5, suppress=True, linewidth=400, threshold=4000)

N = 3
files = [
    "experimental_bias_calibration0_20000_30000_no_passive.pickle",
    "experimental_bias_calibration0_20000_30000.pickle",
    "experimental_random0_3000_10000_no_passive.pickle",
    "experimental_random0_3000_10000.pickle",
    "experimental_random1_2000_8000_no_passive.pickle",
    "experimental_random1_2000_8000.pickle",
    "experimental_random2_3000_9000_no_passive.pickle",
    "experimental_random2_3000_9000.pickle",
]
n_files = len(files)
color_palette = plt.rcParams['axes.prop_cycle'].by_key()['color']

def process_file(filename):
    data = load(filename)
    results = data["results"]
    abs_states_true = data["abs_states_true"]
    meas_list = data["meas_list"]
    meas_list = [meas for meas in meas_list if hasattr(meas.model,"robot_id1")]

    stamps_by_id = get_ranging_pairs(meas_list)

    idx_list = []
    stamps = np.array(results.stamp)
    idx = [i in stamps for i in stamps]
    idx_list.append(idx)
    idx_list.append(idx)

    for i in range(N-1):
        idx = [val in stamps_by_id[i+1] for val in stamps]
        for _ in range(13):
            idx_list.append(idx)

    return results, abs_states_true, idx_list

results = [None]*n_files
states = [None]*n_files
idx_list = [None]*n_files
for i,file in enumerate(files):
    results[i], states[i], idx_list[i] = process_file(file)

# %%
# RMSE values
j = 0
for i,file in enumerate(files):
    res_i = results[i]
    idx_i = idx_list[i]
    p_norm = np.linalg.norm(res_i.error[idx_i[8+j],8+j:11+j],axis=1)
    p_norm = p_norm[p_norm < (np.mean(p_norm)*5*0+2)]
    p = np.sqrt(np.mean(p_norm**2))
    
    print(f"Robot 1 RMSE {file}: {p} [m]")

print("\n")

j = 13
for i,file in enumerate(files):
    res_i = results[i]
    idx_i = idx_list[i]
    p_norm = np.linalg.norm(res_i.error[idx_i[8+j],8+j:11+j],axis=1)
    p_norm = p_norm[p_norm < (np.mean(p_norm)*5*0+2)]
    p = np.sqrt(np.mean(p_norm**2))
    
    print(f"Robot 2 RMSE {file}: {p} [m]")

print("\n")

for i,file in enumerate(files):
    res_i = results[i]
    stamps = res_i.stamp
    window = stamps[-1] - stamps[0]
    
    print(f"Trial length {file}: {window} [s]")

# %% 
### Error plots
j = 13
def extract_errors(results, idx_list):
    stamps_0 = results.stamp[idx_list[0]]
    stamps = results.stamp[idx_list[2+j]]
    s0 = {
        "e": results.error[idx_list[0],0:2],
        "std": results.three_sigma[idx_list[0],0:2]
    }
    att = {
        "e": results.error[idx_list[2+j],2+j:5+j],
        "std": results.three_sigma[idx_list[2+j],2+j:5+j]
    }
    vel = {
        "e": results.error[idx_list[5+j],5+j:8+j],
        "std": results.three_sigma[idx_list[5+j],5+j:8+j]
    }
    pos = {
        "e": results.error[idx_list[8+j],8+j:11+j],
        "std": results.three_sigma[idx_list[8+j],8+j:11+j]
    }
    f = {
        "e": results.error[idx_list[11+j],11+j:13+j],
        "std": results.three_sigma[idx_list[11+j],11+j:13+j]
    }
    s = {
        "e": results.error[idx_list[13+j],13+j:15+j],
        "std": results.three_sigma[idx_list[13+j],13+j:15+j]
    }
    return stamps_0, stamps, s0, att, vel, pos, f, s

def plot_error_3sigma(
    axs, 
    stamps, 
    error_dict, 
    color = plt.rcParams['axes.prop_cycle'].by_key()['color'][0]):
    for i,ax in enumerate(axs):
        ax.plot(stamps, error_dict["e"][:,i], color=color)
        ax.fill_between(
            stamps,
            error_dict["std"][:,i],
            -error_dict["std"][:,i],
            alpha = 0.3,
            color = color,
        )

def format_clock(axs, tag_name):
    axs[0].set_title(r"Transceiver $"+tag_name+"$")
    axs[0].set_ylabel(r"$\delta \tau^{"+tag_name+" f_0}$ [ns]")
    axs[1].set_ylabel(r"$\delta \gamma^{"+tag_name+" f_0}$ [ppb]")
    axs[1].set_xlabel(r"Time [s]")
    
    axs[0].set_ylim([-8,8])
    axs[0].set_xlim([10,14])
    axs[1].set_ylim([-60,60])
    

def format_att(axs):
    axs[0].set_title(r"Attitude")
    for i,ax in enumerate(axs):
        ax.set_ylabel(r"$\delta \boldsymbol{\xi}_{"+str(i+1)+"}^\phi$ [rad]")
    axs[2].set_xlabel(r"Time [s]")
    
    axs[0].set_ylim([-0.075,0.075])
    axs[1].set_ylim([-0.075,0.075])
    axs[2].set_ylim([-0.25,0.25])
    axs[2].set_xticks([0,15,30,45,60,75])
    
def format_vel(axs):
    axs[0].set_title(r"Velocity")
    for i,ax in enumerate(axs):
        ax.set_ylabel(r"$\delta \boldsymbol{\xi}_{"+str(i+1)+"}^v$ [m/s]")
    axs[2].set_xlabel(r"Time [s]")

    axs[0].set_ylim([-1.25,1.25])
    axs[1].set_ylim([-1.25,1.25])
    axs[2].set_ylim([-0.5,0.5])
    
def format_pos(axs):
    axs[0].set_title(r"Position")
    for i,ax in enumerate(axs):
        ax.set_ylabel(r"$\delta \boldsymbol{\xi}_{"+str(i+1)+"}^r$ [m]")
    axs[2].set_xlabel(r"Time [s]")
    
    axs[0].set_ylim([-2,2])
    axs[1].set_ylim([-2,2])
    axs[2].set_ylim([-.25,.25])

k=0
results_np = results[0+k]
idx_list_np = idx_list[0+k]
results_wp = results[1+k]
idx_list_wp = idx_list[1+k]

stamps_0_wp, stamps_wp, s0_wp, att_wp, vel_wp, pos_wp, f_wp, s_wp \
    = extract_errors(results_wp, idx_list_wp)
stamps_0_np, stamps_np, s0_np, att_np, vel_np, pos_np, f_np, s_np \
    = extract_errors(results_np, idx_list_np)

# With passive
fig_pose_wp, axs = plt.subplots(3,3,sharex=True)
plot_error_3sigma(axs[:,0], stamps_wp, att_wp, color=color_palette[2])
plot_error_3sigma(axs[:,1], stamps_wp, vel_wp, color=color_palette[2])
plot_error_3sigma(axs[:,2], stamps_wp, pos_wp, color=color_palette[2])
format_att(axs[:,0])
format_vel(axs[:,1])
format_pos(axs[:,2])

# No passive
fig_pose_np, axs = plt.subplots(3,3,sharex=True)
plot_error_3sigma(axs[:,0], stamps_np, att_np, color=color_palette[1])
plot_error_3sigma(axs[:,1], stamps_np, vel_np, color=color_palette[1])
plot_error_3sigma(axs[:,2], stamps_np, pos_np, color=color_palette[1])
format_att(axs[:,0])
format_vel(axs[:,1])
format_pos(axs[:,2])

print(f"POS RMSE WP: {np.sqrt(np.mean((np.linalg.norm(pos_wp['e'],axis=1)**2)))}")
print(f"POS RMSE NP: {np.sqrt(np.mean((np.linalg.norm(pos_np['e'],axis=1)**2)))}")
print(f"f1 RMSE WP: {np.sqrt(np.mean(np.abs(f_wp['e'][:,0])**2))}")
print(f"f1 RMSE NP: {np.sqrt(np.mean(np.abs(f_np['e'][:,0])**2))}")

folder = "writeups/tro2022/figs/experiments/"
fig_pose_wp.savefig(folder + "exp_pose_3sigma_wp.pdf")
fig_pose_np.savefig(folder + "exp_pose_3sigma_np.pdf")

plt.show()
# %%


==> figs/ranging_protocol/increase_in_meas.py <==
import matplotlib.pyplot as plt
import numpy as np
from pyuwbcalib.utils import set_plotting_env

set_plotting_env()

f_all = lambda n: (1+3*n)
f_robot = lambda n: (8*n**2 + n - 4) / (2*n)

n = np.linspace(1,10,10)

ax = plt.subplot(111)
ax.bar(n - 0.15, f_all(n), width=0.3, align='center', label=r"All Robot's Perspective")
ax.bar(n + 0.15, f_robot(n), width=0.3, align='center', label=r"Individual Robot's Perspective")
ax.set_xticks(n)
ax.set_xlabel(r"Number of neighbouring robots")
ax.set_ylabel(r"Fold increase in the number of measurements")
ax.legend()

plt.savefig("writeups/tro2022/figs/ranging_protocol/increase_in_meas.pdf")

==> figs/simulation/scripts/rmse_comparison.py <==
# %%
from pyuwbcalib.utils import load 
import numpy as np
import matplotlib.pyplot as plt
from scipy.stats.distributions import chi2
import seaborn as sns
import pandas as pd
from pyuwbcalib.utils import set_plotting_env
# import matplotlib
# matplotlib.use("Qt5Agg")

# set_plotting_env()
# sns.set_palette(sns.color_palette()[1:])

N = [3,4,5,6,7]
num_trials = 100

def extract_rmse(errors):
    att_norm = np.linalg.norm(errors[:,0:3],axis=1)
    att_norm = att_norm[att_norm < np.mean(att_norm)*5]
    att = np.sqrt(np.mean(att_norm**2))
    
    p_norm = np.linalg.norm(errors[:,6:9],axis=1)
    p_norm = p_norm[p_norm < np.mean(p_norm)*5]
    p = np.sqrt(np.mean(p_norm**2))

    f_norm = np.abs(errors[:,10])
    f_norm = f_norm[f_norm < np.mean(f_norm)*5]
    f = np.sqrt(np.mean(f_norm**2))
    
    s_norm = np.abs(errors[:,12])
    s_norm = s_norm[s_norm < np.mean(s_norm)*5]
    s = np.sqrt(np.mean(s_norm**2))
    
    return {
        "att":att,
        "p":p,
        "f":f,
        "s":s
    }

def extract_results(filename, N):
    trial_results = load(filename)
    trial_results = [trial for trial in trial_results if trial[0][0] is not None]
    trial_results = np.array(trial_results)
    nees_results = np.vstack(trial_results[:,0])

    error_results = [None]*N
    for i in range(N):
        error_results[i] = np.vstack([error[i] for error in trial_results[:,1]])
        
    s0 = error_results[0][:,0]
    rmse_list = [None]*(N-1)
    for i in range(1,N):
        rmse_list[i-1] = extract_rmse(error_results[i])
    
    return nees_results, s0, rmse_list

for trial in N:
    filename = f"monte_carlo_{num_trials}_trials_{trial}_robots_no_passive.pickle"
    nees_results, s0, rmse_list = extract_results(filename, trial)
    mean_pos_list = []
    mean_att_list = []

    for robot in range(1,trial):
        mean_rmse_pos = rmse_list[robot-1]["p"]
        mean_rmse_att = rmse_list[robot-1]["att"]
        print(f"No Passive Num of Robots {trial}: Robot {robot} RMSE pos [m]: {mean_rmse_pos}")
        print(f"No Passive Num of Robots {trial}: Robot {robot} RMSE att [rad]: {mean_rmse_att}")

        mean_pos_list = mean_pos_list + [mean_rmse_pos]
        mean_att_list = mean_att_list + [mean_rmse_att]
    
    print(f"No Passive Num of Robots {trial}: MEAN RMSE pos [m]: {np.mean(mean_pos_list)}")
    print(f"No Passive Num of Robots {trial}: MEAN RMSE att [rad]: {np.mean(mean_att_list)}")

    print("--------------------------------------------------------------")

for trial in N:
    filename = f"monte_carlo_{num_trials}_trials_{trial}_robots.pickle"
    nees_results, s0, rmse_list = extract_results(filename, trial)
    mean_pos_list = []
    mean_att_list = []

    for robot in range(1,trial):
        mean_rmse_pos = np.mean(rmse_list[robot-1]["p"])
        mean_rmse_att = np.mean(rmse_list[robot-1]["att"])
        print(f"Passive Num of Robots {trial}: Robot {robot} RMSE pos [m]: {mean_rmse_pos}")
        print(f"Passive Num of Robots {trial}: Robot {robot} RMSE att [rad]: {mean_rmse_att}")

        mean_pos_list = mean_pos_list + [mean_rmse_pos]
        mean_att_list = mean_att_list + [mean_rmse_att]
    
    print(f"Passive Num of Robots {trial}: MEAN RMSE pos [m]: {np.mean(mean_pos_list)}")
    print(f"Passive Num of Robots {trial}: MEAN RMSE att [rad]: {np.mean(mean_att_list)}")

    print("--------------------------------------------------------------")

# %%


==> figs/simulation/scripts/single_run_plots.py <==
# %%
import numpy as np
from uwb_passive.data.relative import abs_to_rel
from uwb_passive.uwb import get_ranging_pairs
from pyuwbcalib.utils import set_plotting_env, load
from uwb_passive.utils import plot_error
import matplotlib.pyplot as plt
from pylie import SO3

set_plotting_env()
np.set_printoptions(precision=5, suppress=True, linewidth=400, threshold=4000)

N = 4
color_palette = plt.rcParams['axes.prop_cycle'].by_key()['color']

def process_file(filename):
    data = load(filename)
    results = data["results"]
    abs_states_true = data["abs_states_true"]
    meas_list = data["meas_list"]

    stamps_by_id = get_ranging_pairs(meas_list)

    idx_list = []
    stamps = np.array(results.stamp)
    idx = [i in stamps for i in stamps]
    idx_list.append(idx)
    idx_list.append(idx)

    for i in range(N-1):
        idx = [val in stamps_by_id[i+1] for val in stamps]
        for _ in range(13):
            idx_list.append(idx)

    return results, abs_states_true, idx_list

results_wp, states_wp, idx_list_wp \
    = process_file(f"single_trial_{N}_robots.pickle")
results_np, states_np, idx_list_np \
    = process_file(f"single_trial_{N}_robots_no_passive.pickle")

# %%
# RMSE plot
j = 13
stamps_wp = results_wp.stamp[idx_list_wp[8+j]]
pos_rmse_wp = np.linalg.norm(results_wp.error[idx_list_wp[8+j],8+j:11+j],axis=1)

stamps_np = results_np.stamp[idx_list_np[8+j]]
pos_rmse_np = np.linalg.norm(results_np.error[idx_list_np[8+j],8+j:11+j],axis=1)

fig_rmse = plt.figure()
plt.plot(stamps_np, pos_rmse_np, color=color_palette[1], label=r"No Passive")
plt.plot(stamps_wp, pos_rmse_wp, color=color_palette[2], label=r"Proposed")
plt.ylabel(r"Position Error Norm [m]")
plt.xlabel(r"Time [s]")
plt.legend()

# %% 
### Error plots
def extract_errors(results, idx_list):
    j=13
    stamps_0 = results.stamp[idx_list[0]]
    stamps = results.stamp[idx_list[2+13]]
    s0 = {
        "e": results.error[idx_list[0],0:2],
        "std": results.three_sigma[idx_list[0],0:2]
    }
    att = {
        "e": results.error[idx_list[2+j],2+j:5+j],
        "std": results.three_sigma[idx_list[2+j],2+j:5+j]
    }
    vel = {
        "e": results.error[idx_list[5+j],5+j:8+j],
        "std": results.three_sigma[idx_list[5+j],5+j:8+j]
    }
    pos = {
        "e": results.error[idx_list[8+j],8+j:11+j],
        "std": results.three_sigma[idx_list[8+j],8+j:11+j]
    }
    f = {
        "e": results.error[idx_list[11+j],11+j:13+j],
        "std": results.three_sigma[idx_list[11+j],11+j:13+j]
    }
    s = {
        "e": results.error[idx_list[13+j],13+j:15+j],
        "std": results.three_sigma[idx_list[13+j],13+j:15+j]
    }
    return stamps_0, stamps, s0, att, vel, pos, f, s

def plot_error_3sigma(
    axs, 
    stamps, 
    error_dict, 
    color = plt.rcParams['axes.prop_cycle'].by_key()['color'][0]):
    for i,ax in enumerate(axs):
        ax.plot(stamps, error_dict["e"][:,i], color=color)
        ax.fill_between(
            stamps,
            error_dict["std"][:,i],
            -error_dict["std"][:,i],
            alpha = 0.3,
            color = color,
        )

def format_clock(axs, tag_name):
    axs[0].set_title(r"Transceiver $"+tag_name+"$")
    axs[0].set_ylabel(r"$\delta \tau^{"+tag_name+" f_0}$ [ns]")
    axs[1].set_ylabel(r"$\delta \gamma^{"+tag_name+" f_0}$ [ppb]")
    axs[1].set_xlabel(r"Time [s]")
    
    axs[0].set_ylim([-8,8])
    axs[0].set_xlim([10,14])
    axs[1].set_ylim([-60,60])
    

def format_att(axs):
    axs[0].set_title(r"Attitude")
    for i,ax in enumerate(axs):
        ax.set_ylabel(r"$\delta \boldsymbol{\xi}_{"+str(i+1)+"}^\phi$ [rad]")
    axs[2].set_xlabel(r"Time [s]")
    
    axs[0].set_ylim([-0.05,0.05])
    axs[1].set_ylim([-0.05,0.05])
    axs[2].set_ylim([-0.25,0.25])
    axs[2].set_xticks([0,15,30,45,60])
    
def format_vel(axs):
    axs[0].set_title(r"Velocity")
    for i,ax in enumerate(axs):
        ax.set_ylabel(r"$\delta \boldsymbol{\xi}_{"+str(i+1)+"}^v$ [m/s]")
    axs[2].set_xlabel(r"Time [s]")

    axs[0].set_ylim([-0.5,0.5])
    axs[1].set_ylim([-0.5,0.5])
    axs[2].set_ylim([-0.15,0.15])
    
def format_pos(axs):
    axs[0].set_title(r"Position")
    for i,ax in enumerate(axs):
        ax.set_ylabel(r"$\delta \boldsymbol{\xi}_{"+str(i+1)+"}^r$ [m]")
    axs[2].set_xlabel(r"Time [s]")
    
    axs[0].set_ylim([-1.75,1.75])
    axs[1].set_ylim([-1.75,1.75])
    axs[2].set_ylim([-1,1])

stamps_0_wp, stamps_wp, s0_wp, att_wp, vel_wp, pos_wp, f_wp, s_wp \
    = extract_errors(results_wp, idx_list_wp)
stamps_0_np, stamps_np, s0_np, att_np, vel_np, pos_np, f_np, s_np \
    = extract_errors(results_np, idx_list_np)

# With passive
fig_clock_wp, axs = plt.subplots(2,3,sharex=True)
plot_error_3sigma(axs[:,0], stamps_0_wp, s0_wp, color=color_palette[2])
plot_error_3sigma(axs[:,1], stamps_wp, f_wp, color=color_palette[2])
plot_error_3sigma(axs[:,2], stamps_wp, s_wp, color=color_palette[2])
format_clock(axs[:,0],r"s_0")
format_clock(axs[:,1],r"f_1")
format_clock(axs[:,2],r"s_1")

fig_pose_wp, axs = plt.subplots(3,3,sharex=True)
plot_error_3sigma(axs[:,0], stamps_wp, att_wp, color=color_palette[2])
plot_error_3sigma(axs[:,1], stamps_wp, vel_wp, color=color_palette[2])
plot_error_3sigma(axs[:,2], stamps_wp, pos_wp, color=color_palette[2])
format_att(axs[:,0])
format_vel(axs[:,1])
format_pos(axs[:,2])

# No passive
fig_clock_np, axs = plt.subplots(2,3,sharex=True)
plot_error_3sigma(axs[:,0], stamps_0_np, s0_np, color=color_palette[1])
plot_error_3sigma(axs[:,1], stamps_np, f_np, color=color_palette[1])
plot_error_3sigma(axs[:,2], stamps_np, s_np, color=color_palette[1])
format_clock(axs[:,0],r"s_0")
format_clock(axs[:,1],r"f_1")
format_clock(axs[:,2],r"s_1")

fig_pose_np, axs = plt.subplots(3,3,sharex=True)
plot_error_3sigma(axs[:,0], stamps_np, att_np, color=color_palette[1])
plot_error_3sigma(axs[:,1], stamps_np, vel_np, color=color_palette[1])
plot_error_3sigma(axs[:,2], stamps_np, pos_np, color=color_palette[1])
format_att(axs[:,0])
format_vel(axs[:,1])
format_pos(axs[:,2])

print(f"POS RMSE WP: {np.sqrt(np.mean((np.linalg.norm(pos_wp['e'],axis=1)**2)))}")
print(f"POS RMSE NP: {np.sqrt(np.mean((np.linalg.norm(pos_np['e'],axis=1)**2)))}")
print(f"f1 RMSE WP: {np.sqrt(np.mean(np.abs(f_wp['e'][:,0])**2))}")
print(f"f1 RMSE NP: {np.sqrt(np.mean(np.abs(f_np['e'][:,0])**2))}")

folder = "writeups/tro2022/figs/simulation/"
fig_rmse.savefig(folder + "sim_rmse.pdf")
fig_clock_wp.savefig(folder + "sim_clock_3sigma_wp.pdf")
fig_pose_wp.savefig(folder + "sim_pose_3sigma_wp.pdf")
fig_clock_np.savefig(folder + "sim_clock_3sigma_np.pdf")
fig_pose_np.savefig(folder + "sim_pose_3sigma_np.pdf")

plt.show()
# %%


==> figs/simulation/scripts/violin_plots.py <==
# %%
from pyuwbcalib.utils import load 
import numpy as np
import matplotlib.pyplot as plt
from scipy.stats.distributions import chi2
import seaborn as sns
import pandas as pd
from pyuwbcalib.utils import set_plotting_env
import matplotlib
matplotlib.use("Qt5Agg")

set_plotting_env()
sns.set_palette(sns.color_palette()[1:])

N = 4
num_trials = 500

def extract_rmse(errors):
    att = np.linalg.norm(errors[:,0:3],axis=1)
    p = np.linalg.norm(errors[:,6:9],axis=1)
    f = np.abs(errors[:,10])
    s = np.abs(errors[:,12])
    
    return {
        "att":att,
        "p":p,
        "f":f,
        "s":s
    }

def extract_results(filename, N):
    trial_results = load(filename)
    trial_results = [trial for trial in trial_results if trial[0][0] is not None]
    trial_results = np.array(trial_results)
    nees_results = np.vstack(trial_results[:,0])

    error_results = [None]*N
    for i in range(N):
        error_results[i] = np.vstack([error[i] for error in trial_results[:,1]])
        
    s0 = error_results[0][:,0]
    rmse_list = [None]*(N-1)
    for i in range(1,N):
        rmse_list[i-1] = extract_rmse(error_results[i])
    
    return nees_results, s0, rmse_list

filename_wp = "monte_carlo_500_trials_4_robots.pickle"
filename_np = "monte_carlo_500_trials_4_robots_no_passive.pickle"

nees_results, s0_wp, rmse_list_wp = extract_results(filename_wp,N)
_, s0_np, rmse_list_np = extract_results(filename_np,N)

df_list_wp = [None]*3
for i in range(3):
    df = pd.DataFrame()
    df["att"] = rmse_list_wp[i]["att"]
    df["pos"] = rmse_list_wp[i]["p"]
    df["f_tau"] = rmse_list_wp[i]["f"]
    df["s_tau"] = rmse_list_wp[i]["s"]
    df["robot"]=i
    df["w_passive"] = True
    df_list_wp[i] = df
    
df_list_np = [None]*3
for i in range(3):
    df = pd.DataFrame()
    df["att"] = rmse_list_np[i]["att"]
    df["pos"] = rmse_list_np[i]["p"]
    df["f_tau"] = rmse_list_np[i]["f"]
    df["s_tau"] = rmse_list_np[i]["s"]
    df["robot"]=i
    df["w_passive"] = False
    df_list_np[i] = df
df_wp = pd.concat(df_list_wp)
df_np = pd.concat(df_list_np)
df = pd.concat([df_wp, df_np])

fig_pos = plt.figure()
ax = sns.violinplot(
    df,
    x = "robot",
    y = "pos",
    hue = "w_passive",
    gridsize=1000,
    linewidth=5,
)
ax.set_ylim([0,1])
ax.set_xticklabels(["Robot 1", "Robot 2", "Robot 3"])
ax.legend(handles=ax.legend_.legendHandles, labels=['No Passive', 'Proposed'])
ax.set_xlabel(None)
ax.set_ylabel(r"Position RMSE [m]")

fig_att = plt.figure()
ax = sns.violinplot(
    df,
    x = "robot",
    y = "att",
    hue = "w_passive",
    gridsize=1000,
    linewidth=5,
)
ax.set_ylim([0,0.08])
ax.set_xticklabels(["Robot 1", "Robot 2", "Robot 3"])
ax.legend(handles=ax.legend_.legendHandles, labels=['No Passive', 'Proposed'])
ax.set_xlabel(None)
ax.set_ylabel(r"Attitude RMSE [rad]")
# %%
set_plotting_env()
sns.set_palette(sns.color_palette()[2:])
idx = np.mean(nees_results, axis=1) < 4
fig_nees, ax = plt.subplots(1, 1)
n = len(nees_results[0,:])
ax.plot(np.linspace(0,60,n), np.mean(nees_results[idx,:], axis=0))
ax.plot(np.linspace(0,60,n), np.ones(n), color="r", label=r"Expected NEES")
ax.plot(
    np.linspace(0,60,n),
    np.ones(n)*chi2.ppf((1-0.95)/2, df=num_trials) / num_trials, 
    color="k",
    linestyle="--",
    label=r"95\% confidence interval",
)
ax.plot(
    np.linspace(0,60,n),
    np.ones(n)*chi2.ppf(0.95+(1-0.95)/2, df=num_trials) / num_trials, 
    color="k",
    linestyle="--",
)
# ax.set_title("NEES")
ax.set_ylim(0, 2)
ax.set_xlabel("Time [s]")
ax.set_ylabel("NEES")
ax.legend()

fig_pos.savefig("writeups/tro2022/figs/simulation/pos_rmse_violin.pdf")
fig_att.savefig("writeups/tro2022/figs/simulation/att_rmse_violin.pdf")
fig_nees.savefig("writeups/tro2022/figs/simulation/nees.pdf")
# %%

